Normalized Fuchsian form on Riemann sphere and differential equations for multiloop integrals

We consider the question of reducibility of the differential system to normalized Fuchsian form on the Riemann sphere. The differential equations for the multiloop integrals in $\epsilon$-form constitute a particular example of the normalized Fuchsian form. We formulate the algorithmic criterion of reducibility. We also consider the question of the proper choice of variable in the differential system suitable for its reduction to $\epsilon$-form.

==> anc/Decompose.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     54910,       1669]
NotebookOptionsPosition[     52145,       1575]
NotebookOutlinePosition[     52484,       1590]
CellTagsIndexPosition[     52441,       1587]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Initialization", "Subsubsection",
 CellChangeTimes->{{3.7099610948644247`*^9, 3.7099610974007397`*^9}, {
  3.709961747648807*^9, 3.7099617548735723`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"LowestExponent", "[", 
    RowBox[{"m_", ",", "x_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"Max", "[", 
       RowBox[{
        RowBox[{"Exponent", "[", 
         RowBox[{
          RowBox[{"Numerator", "[", "#", "]"}], ",", "x"}], "]"}], "-", 
        RowBox[{"Exponent", "[", 
         RowBox[{
          RowBox[{"Denominator", "[", "#", "]"}], ",", "x"}], "]"}]}], 
       "]"}]}], "&"}], "[", 
    RowBox[{"Factor", "[", 
     RowBox[{
      RowBox[{"Flatten", "[", "m", "]"}], "/.", 
      RowBox[{"x", "\[Rule]", 
       RowBox[{"1", "/", "x"}]}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"HighestExponent", "[", 
    RowBox[{"m_", ",", "x_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"Max", "[", 
      RowBox[{
       RowBox[{"Exponent", "[", 
        RowBox[{
         RowBox[{"Numerator", "[", "#", "]"}], ",", "x"}], "]"}], "-", 
       RowBox[{"Exponent", "[", 
        RowBox[{
         RowBox[{"Denominator", "[", "#", "]"}], ",", "x"}], "]"}]}], "]"}], 
     "&"}], "[", 
    RowBox[{"Factor", "@", 
     RowBox[{"Flatten", "[", "m", "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"LPolyQ", "[", 
   RowBox[{
    RowBox[{"m_", "?", "MatrixQ"}], ",", "x_"}], "]"}], ":=", 
  RowBox[{"And", "@@", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"PolynomialQ", "[", 
       RowBox[{"#", ",", "x"}], "]"}], "&"}], "/@", 
     RowBox[{"Flatten", "[", 
      RowBox[{"Factor", "[", 
       RowBox[{"m", "*", 
        RowBox[{"x", "^", 
         RowBox[{"(", 
          RowBox[{"-", 
           RowBox[{"LowestExponent", "[", 
            RowBox[{"m", ",", "x"}], "]"}]}], ")"}]}]}], "]"}], "]"}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PolyQ", "[", 
   RowBox[{
    RowBox[{"m_", "?", "MatrixQ"}], ",", "x_"}], "]"}], ":=", 
  RowBox[{"And", "@@", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"PolynomialQ", "[", 
       RowBox[{"#", ",", "x"}], "]"}], "&"}], "/@", 
     RowBox[{"Flatten", "[", 
      RowBox[{"Factor", "[", "m", "]"}], "]"}]}], ")"}]}]}]}], "Code",
 CellChangeTimes->{{3.707526777419916*^9, 3.707527051509388*^9}, {
  3.707527105783306*^9, 3.7075272549401283`*^9}, {3.707527288308484*^9, 
  3.707527321104843*^9}, {3.70753521521737*^9, 3.707535233089181*^9}, {
  3.707537214975623*^9, 3.7075372302501087`*^9}, {3.707537311456834*^9, 
  3.707537356648602*^9}, {3.707537570482419*^9, 3.7075375823378677`*^9}, {
  3.707626977691636*^9, 3.7076269963503*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"RHDecomposition", "[", 
   RowBox[{"m_", ",", "x_"}], "]"}], ":=", 
  RowBox[{"Module", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"mi", "=", 
       RowBox[{"Factor", "@", 
        RowBox[{"Inverse", "@", "m"}]}]}], ",", "\[IndentingNewLine]", "mdet",
       ",", "p", ",", "pmv", ",", "\[IndentingNewLine]", "vars", ",", "v", 
      ",", "\[IndentingNewLine]", "sol", ",", "\[IndentingNewLine]", "S", ",",
       "R", ",", "\[IndentingNewLine]", "y"}], "\[IndentingNewLine]", "}"}], 
    ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"Not", "[", 
        RowBox[{
         RowBox[{"LPolyQ", "[", 
          RowBox[{"m", ",", "x"}], "]"}], "&&", 
         RowBox[{"LPolyQ", "[", 
          RowBox[{"mi", ",", "x"}], "]"}]}], "]"}], ",", 
       RowBox[{
        RowBox[{
        "Print", "[", 
         "\"\<The matrix, or its inverse is not Laurent polynomial. Aborting\
\[Ellipsis]\>\"", "]"}], ";", 
        RowBox[{"Abort", "[", "]"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"mdet", "=", 
      RowBox[{"Factor", "@", 
       RowBox[{"Det", "[", "m", "]"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"Not", "[", 
        RowBox[{"FreeQ", "[", 
         RowBox[{"mdet", ",", "x"}], "]"}], "]"}], ",", 
       RowBox[{"Return", "[", "$Failed", "]"}]}], "]"}], ";", 
     RowBox[{"(*", 
      RowBox[{"no", " ", "decomposition"}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{"p", "=", 
      RowBox[{"HighestExponent", "[", 
       RowBox[{"mi", ",", "x"}], "]"}]}], ";", 
     RowBox[{"(*", 
      RowBox[{
      "upper", " ", "bound", " ", "for", " ", "polynomial", " ", "vectors"}], 
      "*)"}], "\[IndentingNewLine]", 
     RowBox[{"vars", "=", 
      RowBox[{"Array", "[", 
       RowBox[{
        RowBox[{"Unique", "[", "\"\<c\>\"", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Length", "@", "m"}], ",", 
          RowBox[{"p", "+", "1"}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"v", "=", 
      RowBox[{"vars", ".", 
       RowBox[{"(", 
        RowBox[{"x", "^", 
         RowBox[{"Range", "[", 
          RowBox[{"0", ",", "p"}], "]"}]}], ")"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"pmv", "=", 
      RowBox[{
       RowBox[{"Collect", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"mi", ".", "v"}], "/", "x"}], ",", 
         SuperscriptBox["x", "_."], ",", "Factor"}], "]"}], "/.", 
       RowBox[{
        SuperscriptBox["x", 
         RowBox[{"_Integer", "?", "Negative"}]], "\[Rule]", "0"}]}]}], ";", 
     " ", 
     RowBox[{"(*", 
      RowBox[{"positive", " ", "powers", " ", "part"}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"LowestExponent", "[", 
         RowBox[{"pmv", ",", "x"}], "]"}], "<", "0"}], ",", 
       RowBox[{
        RowBox[{
        "Print", "[", "\"\<Something went wrong. Aborting\[Ellipsis]\>\"", 
         "]"}], ";", 
        RowBox[{"Abort", "[", "]"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", "sol", "}"}], "=", 
      RowBox[{"Quiet", "[", 
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{"0", "==", 
          RowBox[{
           RowBox[{"Reap", "[", 
            RowBox[{"Collect", "[", 
             RowBox[{"pmv", ",", "x", ",", "Sow"}], "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "1"}], "]"}], "]"}]}], ",", 
         RowBox[{"Flatten", "@", "vars"}]}], "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"v", "=", 
      RowBox[{"v", "/.", "sol"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"vars", "=", 
      RowBox[{"Union", "[", 
       RowBox[{"Cases", "[", 
        RowBox[{"v", ",", 
         RowBox[{"Alternatives", "@@", 
          RowBox[{"Flatten", "@", "vars"}]}], ",", "All"}], "]"}], "]"}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"R", "=", 
      RowBox[{"Transpose", "@", 
       RowBox[{"Outer", "[", 
        RowBox[{"Coefficient", ",", "v", ",", "vars"}], "]"}]}]}], ";", "\n", 
     
     RowBox[{"Print", "[", 
      RowBox[{"\"\<Eigenvectors found: \>\"", ",", "R"}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"MatrixRank", "[", "R", "]"}], "<", 
        RowBox[{"Length", "@", "m"}]}], ",", 
       RowBox[{"Return", "[", "$Failed", "]"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Length", "@", "R"}], ">", 
        RowBox[{"Length", "@", "m"}]}], ",", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Remove", " ", "extra", " ", "rows"}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"S", "=", 
         RowBox[{
          RowBox[{
           RowBox[{"{", "#1", "}"}], "&"}], "@@@", 
          RowBox[{"Flatten", "[", 
           RowBox[{
            RowBox[{"Rest", "/@", 
             RowBox[{"GatherBy", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"#", ",", 
                   RowBox[{"MatrixRank", "[", 
                    RowBox[{"Take", "[", 
                    RowBox[{"R", ",", "#"}], "]"}], "]"}]}], "}"}], "&"}], "/@", 
                RowBox[{"Range", "[", 
                 RowBox[{"Length", "@", "R"}], "]"}]}], ",", "Last"}], 
              "]"}]}], ",", "1"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"R", "=", 
         RowBox[{"Delete", "[", 
          RowBox[{"R", ",", "S"}], "]"}]}], ";"}]}], "\[IndentingNewLine]", 
      "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"R", "=", 
      RowBox[{"Transpose", "@", "R"}]}], ";", "\n", 
     RowBox[{"S", "=", 
      RowBox[{"Collect", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Inverse", "[", "R", "]"}], ".", "m"}], ",", 
        SuperscriptBox["x", "_."], ",", "Factor"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"LowestExponent", "[", 
         RowBox[{"S", ",", "x"}], "]"}], ">", "0"}], ",", 
       RowBox[{
        RowBox[{
        "Print", "[", "\"\<Something went wrong. Aborting\[Ellipsis]\>\"", 
         "]"}], ";", 
        RowBox[{"Abort", "[", "]"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"R", ",", "S"}], "}"}]}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Code",
 CellChangeTimes->{{3.7075291475004187`*^9, 3.707529183561399*^9}, {
   3.707529213865561*^9, 3.7075292496898193`*^9}, {3.707535192737544*^9, 
   3.70753520714843*^9}, {3.707535242161635*^9, 3.707535840916779*^9}, {
   3.707535895127589*^9, 3.707536024509871*^9}, {3.70753619130297*^9, 
   3.707536225518222*^9}, {3.70753633610275*^9, 3.7075363541991873`*^9}, {
   3.707536396352734*^9, 3.707536398967181*^9}, {3.707536590583624*^9, 
   3.7075365907589273`*^9}, {3.707536664968452*^9, 3.707536667395768*^9}, {
   3.707536711879987*^9, 3.707536909464377*^9}, {3.707536956665429*^9, 
   3.707536958479797*^9}, {3.70753704184941*^9, 3.707537041993129*^9}, {
   3.707537090873102*^9, 3.707537092577482*^9}, {3.7075371576984777`*^9, 
   3.707537202177663*^9}, {3.707537256884115*^9, 3.707537268722266*^9}, {
   3.707537717642908*^9, 3.707537733178866*^9}, {3.707537776548025*^9, 
   3.707537782482795*^9}, {3.707537860086246*^9, 3.707537861500039*^9}, {
   3.707537917749384*^9, 3.707537935164496*^9}, {3.7075379724846687`*^9, 
   3.707538090643338*^9}, {3.707602709786592*^9, 3.7076027248961487`*^9}, 
   3.70760283626171*^9, {3.707603991558967*^9, 3.707604078953979*^9}, {
   3.707604138572946*^9, 3.707604146765418*^9}, {3.707604309839608*^9, 
   3.707604376808291*^9}, {3.707604408505467*^9, 3.707604542352315*^9}, {
   3.707604578208219*^9, 3.707604597575512*^9}, {3.707622349700985*^9, 
   3.707622488189081*^9}, {3.7076226743670683`*^9, 3.7076226764780607`*^9}, {
   3.7076227291489477`*^9, 3.7076227336523933`*^9}, {3.7076270123527527`*^9, 
   3.707627013487879*^9}, {3.707661786694911*^9, 3.70766181129484*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["Example1", "Subsubsection",
 CellChangeTimes->{{3.707604733674412*^9, 3.707604735562982*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"M", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["x", "2"]}]}], ")"}], " ", "\[Epsilon]"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "x", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "x"}], ")"}]}]], ",", 
       FractionBox["\[Epsilon]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "x"}], ")"}]}]], ",", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", "+", "x"}], ")"}], " ", "\[Epsilon]"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "x"}], ")"}]}]]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"12", " ", 
          RowBox[{"(", 
           RowBox[{"9", "+", "x"}], ")"}], " ", "\[Epsilon]"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "x"}], ")"}]}]]}], ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"x", " ", 
          RowBox[{"(", 
           RowBox[{"7", "+", "x"}], ")"}], " ", "\[Epsilon]"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "x"}], ")"}]}]]}], ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["x", "2"], "+", 
          RowBox[{"35", " ", "x", " ", "\[Epsilon]"}], "+", 
          RowBox[{"12", " ", 
           SuperscriptBox["x", "2"], " ", "\[Epsilon]"}], "+", 
          RowBox[{
           SuperscriptBox["x", "3"], " ", "\[Epsilon]"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "x"}], ")"}]}]]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox[
        RowBox[{"12", " ", "\[Epsilon]"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "x"}], ")"}]}]], ",", 
       FractionBox[
        RowBox[{"x", " ", "\[Epsilon]"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "x"}], ")"}]}]], ",", 
       FractionBox[
        RowBox[{"x", " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", "x"}], ")"}], " ", "\[Epsilon]"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "x"}], ")"}]}]]}], "}"}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.707624511625997*^9, 3.70762451434971*^9}, {
  3.707627099498681*^9, 3.7076271239407043`*^9}}],

Cell[TextData[{
 "The matrix M obviously has simple poles at x=0,\[PlusMinus]1 and grows at x\
\[Rule]\[Infinity] as ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["x", "1"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ". "
}], "Text",
 CellChangeTimes->{{3.7076272322828083`*^9, 3.707627331099827*^9}, {
  3.7076274998997087`*^9, 3.707627501907095*^9}}],

Cell["\<\
The matrix residues at  x=0,\[PlusMinus]1  are normalized (moreover, they are \
in \[Epsilon]-form):\
\>", "Text",
 CellChangeTimes->{{3.707627307018628*^9, 3.707627350961516*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"MatrixForm", "[", 
      RowBox[{"SeriesCoefficient", "[", 
       RowBox[{"M", ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "#", ",", 
          RowBox[{"-", "1"}]}], "}"}]}], "]"}], "]"}], "]"}], "&"}], "/@", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", "1"}], ",", "1"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.707627359238679*^9, 3.707627405948101*^9}, {
  3.707627634905819*^9, 3.7076276417181463`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       RowBox[{"-", "10"}], " ", "\[Epsilon]"}], "0", "0"},
     {"0", "0", "0"},
     {"0", "0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.7076276385892067`*^9, 3.707627641836651*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"7", " ", "\[Epsilon]"}], 
      RowBox[{"-", 
       FractionBox["\[Epsilon]", "2"]}], 
      RowBox[{"-", "\[Epsilon]"}]},
     {
      RowBox[{"48", " ", "\[Epsilon]"}], 
      RowBox[{
       RowBox[{"-", "3"}], " ", "\[Epsilon]"}], 
      RowBox[{
       RowBox[{"-", "12"}], " ", "\[Epsilon]"}]},
     {
      RowBox[{
       RowBox[{"-", "6"}], " ", "\[Epsilon]"}], 
      FractionBox["\[Epsilon]", "2"], 
      RowBox[{"2", " ", "\[Epsilon]"}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.7076276385892067`*^9, 3.707627641838183*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"7", " ", "\[Epsilon]"}], 
      FractionBox["\[Epsilon]", "2"], 
      RowBox[{"2", " ", "\[Epsilon]"}]},
     {
      RowBox[{
       RowBox[{"-", "60"}], " ", "\[Epsilon]"}], 
      RowBox[{
       RowBox[{"-", "4"}], " ", "\[Epsilon]"}], 
      RowBox[{
       RowBox[{"-", "24"}], " ", "\[Epsilon]"}]},
     {
      RowBox[{"6", " ", "\[Epsilon]"}], 
      FractionBox["\[Epsilon]", "2"], 
      RowBox[{"3", " ", "\[Epsilon]"}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.7076276385892067`*^9, 3.707627641839554*^9}}]
}, Open  ]]
}, Open  ]],

Cell["Now we apply the transformation:", "Text",
 CellChangeTimes->{{3.707627416927525*^9, 3.707627427379491*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"U", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "x", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        FractionBox["1", "x"]}], ",", 
       FractionBox["1", "x"]}], "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.707627178634412*^9, 3.707627178947443*^9}, 
   3.707627430420418*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MU", "=", 
  RowBox[{"Factor", "[", 
   RowBox[{
    RowBox[{"Inverse", "[", "U", "]"}], ".", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"M", ".", "U"}], "-", 
      RowBox[{"D", "[", 
       RowBox[{"U", ",", "x"}], "]"}]}], ")"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.707627185038994*^9, 3.7076271965310507`*^9}, {
  3.707627437100565*^9, 3.707627459891385*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["x", "2"]}]}], ")"}], " ", "\[Epsilon]"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "x", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "x"}], ")"}]}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"2", " ", "x"}]}], ")"}], " ", "\[Epsilon]"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "x", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "x"}], ")"}]}]]}], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"3", "+", "x"}], ")"}], " ", "\[Epsilon]"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "x", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "x"}], ")"}]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"12", " ", 
        RowBox[{"(", 
         RowBox[{"9", "+", "x"}], ")"}], " ", "\[Epsilon]"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "x", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "x"}], ")"}]}]]}], ",", 
     FractionBox[
      RowBox[{"1", "-", 
       SuperscriptBox["x", "2"], "-", 
       RowBox[{"35", " ", "x", " ", "\[Epsilon]"}], "+", 
       RowBox[{"23", " ", 
        SuperscriptBox["x", "2"], " ", "\[Epsilon]"}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["x", "3"], " ", "\[Epsilon]"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
       SuperscriptBox["x", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "x"}], ")"}]}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["x", "2"], "+", 
        RowBox[{"35", " ", "x", " ", "\[Epsilon]"}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["x", "2"], " ", "\[Epsilon]"}], "+", 
        RowBox[{
         SuperscriptBox["x", "3"], " ", "\[Epsilon]"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
        SuperscriptBox["x", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "x"}], ")"}]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"12", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "9"}], "+", 
          RowBox[{"8", " ", "x"}]}], ")"}], " ", "\[Epsilon]"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "x", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "x"}], ")"}]}]]}], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["x", "2"], "+", 
       RowBox[{"35", " ", "x", " ", "\[Epsilon]"}], "-", 
       RowBox[{"58", " ", 
        SuperscriptBox["x", "2"], " ", "\[Epsilon]"}], "+", 
       RowBox[{"24", " ", 
        SuperscriptBox["x", "3"], " ", "\[Epsilon]"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
       SuperscriptBox["x", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "x"}], ")"}]}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"1", "-", 
        SuperscriptBox["x", "2"], "-", 
        RowBox[{"35", " ", "x", " ", "\[Epsilon]"}], "+", 
        RowBox[{"23", " ", 
         SuperscriptBox["x", "2"], " ", "\[Epsilon]"}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["x", "3"], " ", "\[Epsilon]"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
        SuperscriptBox["x", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "x"}], ")"}]}]]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.7076274420916348`*^9, 3.707627460271122*^9}}]
}, Open  ]],

Cell[TextData[{
 "The matrix ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["M", "U"], "=", 
    RowBox[{
     SuperscriptBox["U", 
      RowBox[{"-", "1"}]], "(", 
     RowBox[{"MU", "-", 
      RowBox[{"\[PartialD]", "U"}]}], ")"}]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " has simple poles at x=\[PlusMinus]1 and falls off at x\[Rule]\[Infinity] \
as ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["x", 
    RowBox[{"-", "1"}]], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ". "
}], "Text",
 CellChangeTimes->{{3.7076272322828083`*^9, 3.707627331099827*^9}, {
  3.70762749445087*^9, 3.707627496483047*^9}, {3.70762757112368*^9, 
  3.707627583910055*^9}, {3.707627744220483*^9, 3.707627745909809*^9}, {
  3.707627777445921*^9, 3.707627790358691*^9}}],

Cell["\<\
The matrix residues at  x=\[PlusMinus]1,\[Infinity]  are normalized \
(moreover, they are in \[Epsilon]-form):\
\>", "Text",
 CellChangeTimes->{{3.707627307018628*^9, 3.707627350961516*^9}, {
  3.707627595037603*^9, 3.707627599863452*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"MatrixForm", "[", 
      RowBox[{"SeriesCoefficient", "[", 
       RowBox[{"M", ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "#", ",", 
          RowBox[{"-", "1"}]}], "}"}]}], "]"}], "]"}], "]"}], "&"}], "/@", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "1"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"MatrixForm", "[", 
   RowBox[{"SeriesCoefficient", "[", 
    RowBox[{
     RowBox[{"-", "M"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "\[Infinity]", ",", "1"}], "}"}]}], "]"}], "]"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.707627469068047*^9, 3.707627481467845*^9}, {
  3.707627610856196*^9, 3.70762766339041*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"7", " ", "\[Epsilon]"}], 
      RowBox[{"-", 
       FractionBox["\[Epsilon]", "2"]}], 
      RowBox[{"-", "\[Epsilon]"}]},
     {
      RowBox[{"48", " ", "\[Epsilon]"}], 
      RowBox[{
       RowBox[{"-", "3"}], " ", "\[Epsilon]"}], 
      RowBox[{
       RowBox[{"-", "12"}], " ", "\[Epsilon]"}]},
     {
      RowBox[{
       RowBox[{"-", "6"}], " ", "\[Epsilon]"}], 
      FractionBox["\[Epsilon]", "2"], 
      RowBox[{"2", " ", "\[Epsilon]"}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{
  3.707627626317288*^9, {3.707627658148922*^9, 3.7076276637238407`*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"7", " ", "\[Epsilon]"}], 
      FractionBox["\[Epsilon]", "2"], 
      RowBox[{"2", " ", "\[Epsilon]"}]},
     {
      RowBox[{
       RowBox[{"-", "60"}], " ", "\[Epsilon]"}], 
      RowBox[{
       RowBox[{"-", "4"}], " ", "\[Epsilon]"}], 
      RowBox[{
       RowBox[{"-", "24"}], " ", "\[Epsilon]"}]},
     {
      RowBox[{"6", " ", "\[Epsilon]"}], 
      FractionBox["\[Epsilon]", "2"], 
      RowBox[{"3", " ", "\[Epsilon]"}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{
  3.707627626317288*^9, {3.707627658148922*^9, 3.7076276637283916`*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       RowBox[{"-", "4"}], " ", "\[Epsilon]"}], "0", 
      RowBox[{"-", "\[Epsilon]"}]},
     {
      RowBox[{"12", " ", "\[Epsilon]"}], 
      RowBox[{"7", " ", "\[Epsilon]"}], 
      RowBox[{"36", " ", "\[Epsilon]"}]},
     {"0", 
      RowBox[{"-", "\[Epsilon]"}], 
      RowBox[{
       RowBox[{"-", "5"}], " ", "\[Epsilon]"}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{
  3.707627626317288*^9, {3.707627658148922*^9, 3.7076276637325287`*^9}}]
}, Open  ]]
}, Open  ]],

Cell["Now we find the decomposition", "Text",
 CellChangeTimes->{{3.7076276832600527`*^9, 3.707627689708493*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{"T", ",", "S"}], "}"}], "=", 
  RowBox[{"RHDecomposition", "[", 
   RowBox[{"U", ",", "x"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.707603822750371*^9, 3.7076038349917307`*^9}, {
  3.707624317534143*^9, 3.707624333029275*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "x"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       RowBox[{"-", "1"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"1", "-", 
        FractionBox["1", "x"]}], ",", 
       RowBox[{"-", 
        FractionBox["1", "x"]}]}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.707603835100286*^9, {3.707624318838944*^9, 3.707624337012823*^9}, 
   3.707625446757681*^9, {3.707627692600349*^9, 3.707627706785451*^9}}]
}, Open  ]],

Cell[TextData[{
 "The transformed matrix ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["M", "T"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " is normalized Fuchsian everywhere:"
}], "Text",
 CellChangeTimes->{{3.707627711460322*^9, 3.707627740052256*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TraditionalForm", "[", 
  RowBox[{"Factor", "[", 
   RowBox[{
    RowBox[{"Inverse", "[", "T", "]"}], ".", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"M", ".", "T"}], "-", 
      RowBox[{"D", "[", 
       RowBox[{"T", ",", "x"}], "]"}]}], ")"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.707627812261724*^9, 3.707627828004705*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["x", "2"]}], "+", "5"}], ")"}], " ", "\[Epsilon]"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"x", "-", "1"}], ")"}], " ", "x", " ", 
        RowBox[{"(", 
         RowBox[{"x", "+", "1"}], ")"}]}]], 
      FractionBox["\[Epsilon]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"x", "-", "1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"x", "+", "1"}], ")"}]}]], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"3", " ", "\[Epsilon]"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x", "-", "1"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"x", "+", "1"}], ")"}]}]]}]},
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{"108", " ", "\[Epsilon]"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x", "-", "1"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"x", "+", "1"}], ")"}]}]]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"7", " ", "x", " ", "\[Epsilon]"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x", "-", "1"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"x", "+", "1"}], ")"}]}]]}], 
      FractionBox[
       RowBox[{"35", " ", "x", " ", "\[Epsilon]"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"x", "-", "1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"x", "+", "1"}], ")"}]}]]},
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{"12", " ", "\[Epsilon]"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x", "-", "1"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"x", "+", "1"}], ")"}]}]]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"x", " ", "\[Epsilon]"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x", "-", "1"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"x", "+", "1"}], ")"}]}]]}], 
      FractionBox[
       RowBox[{"5", " ", "x", " ", "\[Epsilon]"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"x", "-", "1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"x", "+", "1"}], ")"}]}]]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{{3.7076278184647417`*^9, 3.707627828380671*^9}}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Example2", "Subsubsection",
 CellChangeTimes->{{3.707604733674412*^9, 3.707604735562982*^9}, 
   3.707627899301458*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"M", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "x"}], ")"}], " ", "\[Epsilon]"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "x"}]]}], ",", 
       RowBox[{
        RowBox[{"-", "3"}], "+", "x", "-", 
        RowBox[{"3", " ", "\[Epsilon]"}], "-", 
        RowBox[{"x", " ", "\[Epsilon]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "9"}], "+", "x"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "x"}]]}], ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[Epsilon]"}], 
         RowBox[{
          RowBox[{"-", "9"}], "+", "x"}]]}]}], "}"}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.707624511625997*^9, 3.70762451434971*^9}, {
  3.707627099498681*^9, 3.7076271239407043`*^9}, {3.707627903811898*^9, 
  3.707627929678897*^9}, {3.707628227063713*^9, 3.707628231583987*^9}}],

Cell[TextData[{
 "The matrix M obviously has simple poles at x=0,1,9 and grows at x\[Rule]\
\[Infinity] as ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["x", "1"], TraditionalForm]]],
 ". "
}], "Text",
 CellChangeTimes->{{3.7076272322828083`*^9, 3.707627331099827*^9}, {
  3.7076274998997087`*^9, 3.707627501907095*^9}, {3.707627962509596*^9, 
  3.707627964109796*^9}}],

Cell["The matrix residues at x=0,1,9  are normalized:", "Text",
 CellChangeTimes->{{3.707627307018628*^9, 3.707627350961516*^9}, {
  3.707627971503924*^9, 3.707627989852953*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{
      RowBox[{"\"\<Eigenvalues of \>\"", 
       RowBox[{"MatrixForm", "[", "#", "]"}]}], ",", "\"\< are \>\"", ",", 
      RowBox[{"Eigenvalues", "[", "#", "]"}]}], "]"}], "&"}], "/@", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"SeriesCoefficient", "[", 
       RowBox[{"M", ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "#", ",", 
          RowBox[{"-", "1"}]}], "}"}]}], "]"}], "&"}], "/@", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "9"}], "}"}]}], ")"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.707627359238679*^9, 3.707627405948101*^9}, {
  3.707627634905819*^9, 3.7076276417181463`*^9}, {3.7076279785826693`*^9, 
  3.707628079639777*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"\<\"Eigenvalues of \"\>", " ", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {"\[Epsilon]", "0"},
        {
         RowBox[{"-", 
          FractionBox["1", "9"]}], "0"}
       },
       GridBoxAlignment->{
        "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
         "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]]}], "\[InvisibleSpace]", "\<\" are \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0", ",", "\[Epsilon]"}], "}"}]}],
  SequenceForm["Eigenvalues of " MatrixForm[{{$CellContext`\[Epsilon], 0}, {
       Rational[-1, 9], 0}}], " are ", {0, $CellContext`\[Epsilon]}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.7076276385892067`*^9, 3.707627641836651*^9}, 
   3.707627980862692*^9, {3.707628027866393*^9, 3.707628080336442*^9}, 
   3.707628241217701*^9, {3.707634645044813*^9, 3.707634666639936*^9}, 
   3.707661764760363*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"\<\"Eigenvalues of \"\>", " ", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {
         RowBox[{
          RowBox[{"-", "2"}], " ", "\[Epsilon]"}], "0"},
        {
         FractionBox["1", "8"], "0"}
       },
       GridBoxAlignment->{
        "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
         "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]]}], "\[InvisibleSpace]", "\<\" are \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{
      RowBox[{"-", "2"}], " ", "\[Epsilon]"}]}], "}"}]}],
  SequenceForm[
  "Eigenvalues of " MatrixForm[{{(-2) $CellContext`\[Epsilon], 0}, {
       Rational[1, 8], 0}}], " are ", {0, (-2) $CellContext`\[Epsilon]}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.7076276385892067`*^9, 3.707627641836651*^9}, 
   3.707627980862692*^9, {3.707628027866393*^9, 3.707628080336442*^9}, 
   3.707628241217701*^9, {3.707634645044813*^9, 3.707634666639936*^9}, 
   3.707661764762412*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"\<\"Eigenvalues of \"\>", " ", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {"0", "0"},
        {
         RowBox[{"-", 
          FractionBox["1", "72"]}], 
         RowBox[{
          RowBox[{"-", "2"}], " ", "\[Epsilon]"}]}
       },
       GridBoxAlignment->{
        "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
         "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]]}], "\[InvisibleSpace]", "\<\" are \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{
      RowBox[{"-", "2"}], " ", "\[Epsilon]"}]}], "}"}]}],
  SequenceForm["Eigenvalues of " MatrixForm[{{0, 0}, {
       Rational[-1, 72], (-2) $CellContext`\[Epsilon]}}], " are ", {
   0, (-2) $CellContext`\[Epsilon]}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.7076276385892067`*^9, 3.707627641836651*^9}, 
   3.707627980862692*^9, {3.707628027866393*^9, 3.707628080336442*^9}, 
   3.707628241217701*^9, {3.707634645044813*^9, 3.707634666639936*^9}, 
   3.707661764764064*^9}]
}, Open  ]]
}, Open  ]],

Cell["Now we apply the transformation:", "Text",
 CellChangeTimes->{{3.707627416927525*^9, 3.707627427379491*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"U", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x"}], ")"}]}]}], " ", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       FractionBox["1", "x"]}], "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.707627178634412*^9, 3.707627178947443*^9}, 
   3.707627430420418*^9, 3.7076280928177223`*^9, {3.707634652449081*^9, 
   3.7076346541036263`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MU", "=", 
  RowBox[{"Factor", "[", 
   RowBox[{
    RowBox[{"Inverse", "[", "U", "]"}], ".", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"M", ".", "U"}], "-", 
      RowBox[{"D", "[", 
       RowBox[{"U", ",", "x"}], "]"}]}], ")"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.707627185038994*^9, 3.7076271965310507`*^9}, {
   3.707627437100565*^9, 3.707627459891385*^9}, 3.707634656268928*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"9", "-", 
        RowBox[{"7", " ", "x"}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["x", "2"]}], "-", 
        RowBox[{"9", " ", "\[Epsilon]"}], "-", 
        RowBox[{"8", " ", "x", " ", "\[Epsilon]"}], "+", 
        RowBox[{
         SuperscriptBox["x", "2"], " ", "\[Epsilon]"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "9"}], "+", "x"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "x"}]]}], ",", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"9", "+", "x"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "x"}], "+", 
         RowBox[{"3", " ", "\[Epsilon]"}], "+", 
         RowBox[{"x", " ", "\[Epsilon]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "9"}], "+", "x"}], ")"}], " ", 
       SuperscriptBox["x", "2"]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["x", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "9"}], "+", "x"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x"}], ")"}]}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"9", "+", 
        RowBox[{"2", " ", "x"}], "+", 
        RowBox[{"2", " ", "x", " ", "\[Epsilon]"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "9"}], "+", "x"}], ")"}], " ", "x"}]]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.7076274420916348`*^9, 3.707627460271122*^9}, 
   3.707628096214862*^9, 3.7076282459631147`*^9, 3.707630280504983*^9, {
   3.707634669114993*^9, 3.707634677723296*^9}, 3.707661766930769*^9}]
}, Open  ]],

Cell[TextData[{
 "The matrix ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["M", "U"], "=", 
    RowBox[{
     SuperscriptBox["U", 
      RowBox[{"-", "1"}]], "(", 
     RowBox[{"MU", "-", 
      RowBox[{"\[PartialD]", "U"}]}], ")"}]}], TraditionalForm]]],
 " has simple poles at x=\[PlusMinus]1 and falls off at x\[Rule]\[Infinity] \
as ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["x", 
    RowBox[{"-", "1"}]], TraditionalForm]]],
 ". "
}], "Text",
 CellChangeTimes->{{3.7076272322828083`*^9, 3.707627331099827*^9}, {
  3.70762749445087*^9, 3.707627496483047*^9}, {3.70762757112368*^9, 
  3.707627583910055*^9}, {3.707627744220483*^9, 3.707627745909809*^9}, {
  3.707627777445921*^9, 3.707627790358691*^9}}],

Cell["\<\
The matrix residues at  x=\[PlusMinus]1,\[Infinity]  are normalized \
(moreover, they are in \[Epsilon]-form):\
\>", "Text",
 CellChangeTimes->{{3.707627307018628*^9, 3.707627350961516*^9}, {
  3.707627595037603*^9, 3.707627599863452*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{
      RowBox[{"\"\<Eigenvalues of \>\"", 
       RowBox[{"MatrixForm", "[", "#", "]"}]}], ",", "\"\< are \>\"", ",", 
      RowBox[{"Eigenvalues", "[", "#", "]"}]}], "]"}], "&"}], "/@", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"SeriesCoefficient", "[", 
       RowBox[{"M", ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "#", ",", 
          RowBox[{"-", "1"}]}], "}"}]}], "]"}], "&"}], "/@", 
     RowBox[{"{", 
      RowBox[{"1", ",", "9"}], "}"}]}], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{
     RowBox[{"\"\<Eigenvalues of \>\"", 
      RowBox[{"MatrixForm", "[", "#", "]"}]}], ",", "\"\< are \>\"", ",", 
     RowBox[{"Eigenvalues", "[", "#", "]"}]}], "]"}], "&"}], "[", 
  RowBox[{"SeriesCoefficient", "[", 
   RowBox[{"M", ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", "\[Infinity]", ",", "1"}], "}"}]}], "]"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.707628117046398*^9, 3.707628137694705*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"\<\"Eigenvalues of \"\>", " ", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {
         RowBox[{
          RowBox[{"-", "2"}], " ", "\[Epsilon]"}], "0"},
        {
         FractionBox["1", "8"], "0"}
       },
       GridBoxAlignment->{
        "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
         "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]]}], "\[InvisibleSpace]", "\<\" are \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{
      RowBox[{"-", "2"}], " ", "\[Epsilon]"}]}], "}"}]}],
  SequenceForm[
  "Eigenvalues of " MatrixForm[{{(-2) $CellContext`\[Epsilon], 0}, {
       Rational[1, 8], 0}}], " are ", {0, (-2) $CellContext`\[Epsilon]}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.7076281180603237`*^9, 3.707628138700886*^9}, 
   3.707628255048068*^9, {3.707634672670741*^9, 3.707634679343687*^9}, 
   3.7076617689433804`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"\<\"Eigenvalues of \"\>", " ", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {"0", "0"},
        {
         RowBox[{"-", 
          FractionBox["1", "72"]}], 
         RowBox[{
          RowBox[{"-", "2"}], " ", "\[Epsilon]"}]}
       },
       GridBoxAlignment->{
        "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
         "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]]}], "\[InvisibleSpace]", "\<\" are \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{
      RowBox[{"-", "2"}], " ", "\[Epsilon]"}]}], "}"}]}],
  SequenceForm["Eigenvalues of " MatrixForm[{{0, 0}, {
       Rational[-1, 72], (-2) $CellContext`\[Epsilon]}}], " are ", {
   0, (-2) $CellContext`\[Epsilon]}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.7076281180603237`*^9, 3.707628138700886*^9}, 
   3.707628255048068*^9, {3.707634672670741*^9, 3.707634679343687*^9}, 
   3.707661768946108*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"\<\"Eigenvalues of \"\>", " ", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {
         RowBox[{"-", "\[Epsilon]"}], "0"},
        {"0", 
         RowBox[{
          RowBox[{"-", "2"}], " ", "\[Epsilon]"}]}
       },
       GridBoxAlignment->{
        "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
         "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]]}], "\[InvisibleSpace]", "\<\" are \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", "\[Epsilon]"}], ",", 
     RowBox[{"-", "\[Epsilon]"}]}], "}"}]}],
  SequenceForm[
  "Eigenvalues of " 
   MatrixForm[{{-$CellContext`\[Epsilon], 0}, {
      0, (-2) $CellContext`\[Epsilon]}}], 
   " are ", {(-2) $CellContext`\[Epsilon], -$CellContext`\[Epsilon]}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.7076281180603237`*^9, 3.707628138700886*^9}, 
   3.707628255048068*^9, {3.707634672670741*^9, 3.707634679343687*^9}, 
   3.707661768948882*^9}]
}, Open  ]]
}, Open  ]],

Cell["Now we try to find the decomposition", "Text",
 CellChangeTimes->{{3.7076276832600527`*^9, 3.707627689708493*^9}, {
  3.707628161925452*^9, 3.707628164277998*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{"T", ",", "S"}], "}"}], "=", 
  RowBox[{"RHDecomposition", "[", 
   RowBox[{"U", ",", "x"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.707603822750371*^9, 3.7076038349917307`*^9}, {
  3.707624317534143*^9, 3.707624333029275*^9}}],

Cell[BoxData[
 TemplateBox[{
  "Set","shape",
   "\"Lists \\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"T\\\", \\\",\\\", \\\"S\\\
\"}], \\\"}\\\"}]\\) and \\!\\(\\*RowBox[{\\\"$Failed\\\"}]\\) are not the \
same shape.\"",2,77,3,21497080672621742040,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.707628148801544*^9, 3.7076282574816513`*^9, 
  3.7076284615201693`*^9, 3.707634681367868*^9, 3.707661771793871*^9}],

Cell[BoxData["$Failed"], "Output",
 CellChangeTimes->{
  3.707603835100286*^9, {3.707624318838944*^9, 3.707624337012823*^9}, 
   3.707625446757681*^9, {3.707627692600349*^9, 3.707627706785451*^9}, 
   3.707628148802916*^9, 3.7076282575068903`*^9, 3.707628461539023*^9, 
   3.7076346813769207`*^9, 3.707661771813096*^9}]
}, Open  ]],

Cell["\<\
There is no required decomposition, therefore, this matrix can not be reduced \
to \[Epsilon]-form!\
\>", "Text",
 CellChangeTimes->{{3.707628170805476*^9, 3.707628217118372*^9}}]
}, Closed]]
},
WindowSize->{1093, 1028},
WindowMargins->{{0, Automatic}, {0, Automatic}},
FrontEndVersion->"11.0 for Linux x86 (64-bit) (September 21, 2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 160, 2, 35, "Subsubsection"],
Cell[743, 26, 2594, 77, 120, "Code"],
Cell[3340, 105, 8268, 202, 760, "Code"]
}, Closed]],
Cell[CellGroupData[{
Cell[11645, 312, 99, 1, 29, "Subsubsection"],
Cell[11747, 315, 3390, 106, 162, "Input"],
Cell[15140, 423, 364, 10, 33, "Text"],
Cell[15507, 435, 190, 4, 31, "Text"],
Cell[CellGroupData[{
Cell[15722, 443, 529, 15, 34, "Input"],
Cell[CellGroupData[{
Cell[16276, 462, 744, 21, 59, "Print"],
Cell[17023, 485, 1093, 32, 75, "Print"],
Cell[18119, 519, 1075, 31, 75, "Print"]
}, Open  ]]
}, Open  ]],
Cell[19221, 554, 114, 1, 31, "Text"],
Cell[19338, 557, 512, 16, 53, "Input"],
Cell[CellGroupData[{
Cell[19875, 577, 398, 11, 34, "Input"],
Cell[20276, 590, 4276, 132, 159, "Output"]
}, Open  ]],
Cell[24567, 725, 789, 24, 34, "Text"],
Cell[25359, 751, 249, 5, 31, "Text"],
Cell[CellGroupData[{
Cell[25633, 760, 781, 23, 57, "Input"],
Cell[CellGroupData[{
Cell[26439, 787, 1118, 33, 75, "Print"],
Cell[27560, 822, 1100, 32, 75, "Print"],
Cell[28663, 856, 999, 29, 59, "Print"]
}, Open  ]]
}, Open  ]],
Cell[29689, 889, 113, 1, 31, "Text"],
Cell[CellGroupData[{
Cell[29827, 894, 279, 7, 34, "Input"],
Cell[30109, 903, 860, 26, 49, "Output"]
}, Open  ]],
Cell[30984, 932, 266, 8, 32, "Text"],
Cell[CellGroupData[{
Cell[31275, 944, 365, 10, 34, "Input"],
Cell[31643, 956, 2820, 89, 113, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[34512, 1051, 125, 2, 29, "Subsubsection"],
Cell[34640, 1055, 1274, 39, 56, "Input"],
Cell[35917, 1096, 370, 10, 33, "Text"],
Cell[36290, 1108, 178, 2, 31, "Text"],
Cell[CellGroupData[{
Cell[36493, 1114, 770, 21, 34, "Input"],
Cell[CellGroupData[{
Cell[37288, 1139, 1308, 32, 51, "Print"],
Cell[38599, 1173, 1398, 36, 51, "Print"],
Cell[40000, 1211, 1428, 37, 51, "Print"]
}, Open  ]]
}, Open  ]],
Cell[41455, 1252, 114, 1, 31, "Text"],
Cell[41572, 1255, 534, 16, 53, "Input"],
Cell[CellGroupData[{
Cell[42131, 1275, 421, 11, 34, "Input"],
Cell[42555, 1288, 1901, 59, 57, "Output"]
}, Open  ]],
Cell[44471, 1350, 723, 22, 34, "Text"],
Cell[45197, 1374, 249, 5, 31, "Text"],
Cell[CellGroupData[{
Cell[45471, 1383, 1080, 31, 57, "Input"],
Cell[CellGroupData[{
Cell[46576, 1418, 1328, 35, 51, "Print"],
Cell[47907, 1455, 1356, 36, 51, "Print"],
Cell[49266, 1493, 1402, 38, 41, "Print"]
}, Open  ]]
}, Open  ]],
Cell[50695, 1535, 169, 2, 31, "Text"],
Cell[CellGroupData[{
Cell[50889, 1541, 279, 7, 34, "Input"],
Cell[51171, 1550, 432, 8, 23, "Message"],
Cell[51606, 1560, 319, 5, 32, "Output"]
}, Open  ]],
Cell[51940, 1568, 189, 4, 31, "Text"]
}, Closed]]
}
]
*)


